Spin and Quadrupole Couplings for High Spin Equatorial Intermediate Mass-ratio Coalescences

Intermediate mass-ratio coalescences are potential signals of ground-based and space-based gravitational observatories. Accurate modeling of their waveforms within general relativity can be achieved within black hole perturbation theory including self-force and finite size effects. In this paper, we present analytic results to the Teukolsky perturbation of equatorial orbits in the near-horizon region of an extremely high spin black hole including spin coupling and finite size effects at leading order in the high spin limit while neglecting the self-force. We detail the critical behavior occuring close to the smallest specific angular momentum, and we discuss features of spin and quadrupole couplings.

==> anc/Coefficients_ti_in_appendix_A.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    118056,       2882]
NotebookOptionsPosition[    117315,       2854]
NotebookOutlinePosition[    117672,       2870]
CellTagsIndexPosition[    117629,       2867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "This", " ", "file", " ", "is", " ", "a", " ", "collection", " ", "of", 
     " ", "the", " ", 
     SubscriptBox[
      RowBox[{"coefficients", " "}], "s"], 
     SubscriptBox["t", "i"], " ", "defined", " ", "in", " ", "appendix", " ", 
     "A", " ", "\[IndentingNewLine]", "These", " ", "coefficients", " ", 
     "are", " ", "denoted", " ", "as", " ", 
     RowBox[{"minus2t", "[", "i", "]"}], " ", "and", " ", 
     RowBox[{"plus2t", "[", "i", "]"}], " ", "for", " ", "i"}], "=", "0"}], 
   ",", "...", ",", 
   RowBox[{
    RowBox[{"4", " ", "and", " ", "s"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "and", " ", "s"}], "=", 
     RowBox[{"+", "2"}]}]}], ",", " ", 
   RowBox[{"respectively", "."}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.7563522698996964`*^9, 3.7563523014001923`*^9}, {
  3.756353147022544*^9, 3.756353149889079*^9}, {3.756353211935833*^9, 
  3.7563532161257687`*^9}, {3.756469576647727*^9, 3.7564695770225487`*^9}, {
  3.75661706892413*^9, 3.756617092874455*^9}, {3.756617124074514*^9, 
  3.756617155505014*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{
   SubscriptBox["", 
    RowBox[{"-", "2"}]], 
   SubscriptBox[
    SuperscriptBox["t", 
     RowBox[{"(", "j", ")"}]], "i"]}]]],
 " and ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["", 
    RowBox[{"-", "2"}]], 
   SubscriptBox["t", "i"]}]]]
}], "Subsection",
 CellChangeTimes->{{3.756446752695829*^9, 3.756446778882468*^9}, {
  3.756446844730753*^9, 3.756446854661406*^9}, {3.756616358946169*^9, 
  3.756616362154888*^9}, {3.756616405665617*^9, 3.756616407624797*^9}, {
  3.756617105929874*^9, 3.756617114635462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     RowBox[{"(*", " "}], 
     RowBox[{"-", "2"}]], 
    SubscriptBox[
     SuperscriptBox["t", 
      RowBox[{"(", "j", ")"}]], "i"]}], " ", "=", 
   RowBox[{"minus2tCoefficients", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"i", "+", "1"}], ",", 
      RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.756616351338315*^9, 3.756616356856452*^9}, {
  3.756616400799098*^9, 3.756616403671193*^9}, {3.7566167147108583`*^9, 
  3.756616717213772*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     RowBox[{"(*", " "}], 
     RowBox[{"-", "2"}]], 
    SubscriptBox["t", "i"]}], " ", "=", 
   RowBox[{"minus2t", "[", "i", "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.75661717888017*^9, 3.756617188631652*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"minus2tCoefficients", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"128", " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "2"]}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"20", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}], "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "-", 
                 RowBox[{"22", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", "\[ImaginaryI]", " ", "m", " ", 
               SuperscriptBox["\[Kappa]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"156", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"110", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "123"}], "-", 
                 RowBox[{"738", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"1514", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"1136", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}], "+", 
                 RowBox[{"142", " ", 
                  SuperscriptBox["\[Kappa]0", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "6"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"14", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"24", " ", "\[ImaginaryI]", " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "-", 
                    RowBox[{"36", " ", "\[Kappa]0"}], "-", 
                    RowBox[{"55", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[Kappa]0", "4"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Kappa]0", "5"]}], "+", 
                    SuperscriptBox["\[Kappa]0", "6"]}], ")"}]}], "-", 
                 RowBox[{"64", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "-", 
                    RowBox[{"180", " ", "\[Kappa]0"}], "-", 
                    RowBox[{"361", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                    RowBox[{"244", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]0", "4"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Kappa]0", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "6"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"256", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "\[Kappa]0"}], "-", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "5"], " ", 
              "\[Kappa]S2"}], "+", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Kappa]S2"}], ")"}]}], "+", 
                RowBox[{"12", " ", "\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Kappa]S2"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"159", "+", 
                RowBox[{"\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"954", "-", 
                   RowBox[{"72", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                RowBox[{"12", " ", "\[Kappa]S2"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Kappa]0", "6"], " ", "\[Kappa]S2"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Kappa]0", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"129", "+", 
                   RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Kappa]0", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"31", "+", 
                   RowBox[{"20", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "659"}], "+", 
                   RowBox[{"36", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"192", " ", "\[ImaginaryI]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"294", "-", 
                   RowBox[{"80", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"79", "-", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "+", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"90", " ", "\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "407"}], "+", 
                   RowBox[{"248", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2357"}], "+", 
                   RowBox[{"1448", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2979", "-", 
                   RowBox[{"3988", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Kappa]0", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Kappa]0", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"45", "+", 
                   RowBox[{"52", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "113"}], "+", 
                   RowBox[{"244", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"72", " ", "\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "113"}], "+", 
                   RowBox[{"244", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]0", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"159", "+", 
                   RowBox[{"388", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1953"}], "+", 
                   RowBox[{"4012", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8281"}], "+", 
                   RowBox[{"17676", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20781"}], "+", 
                   RowBox[{"37988", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "4"], " ", 
                 "\[Kappa]S2"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "39"}], "+", 
                   RowBox[{"60", " ", "\[Kappa]S2"}], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"20", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"20", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93"}], "+", 
                    RowBox[{"80", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"8", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"99", "+", 
                   RowBox[{"594", " ", "\[Kappa]0"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"5", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"201", "+", 
                    RowBox[{"10", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"63", "+", 
                    RowBox[{"32", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"208", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"64", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"417", "-", 
                    RowBox[{"876", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]0", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"231", "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"69", "+", 
                    RowBox[{"20", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"56", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"72", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"56", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "357"}], "+", 
                    RowBox[{"932", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1421"}], "+", 
                    RowBox[{"4068", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4557"}], "+", 
                    RowBox[{"9136", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["Slm", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox["\[Pi]", "2"], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
                 "\[Kappa]S2"}], "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"24", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"12", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "45"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "-", 
                    RowBox[{"68", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"90", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]0", "6"], " ", "\[Kappa]S2"}], 
                   "+", 
                   RowBox[{"270", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"17", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"60", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "187"}], "+", 
                    RowBox[{"360", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["Slm", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4096", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}]]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Kappa]0"}], ")"}], "2"]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Slm", "[", 
              FractionBox["\[Pi]", "2"], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["Slm", "\[Prime]",
               MultilineFunction->None], "[", 
              FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"108", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 SuperscriptBox["\[Kappa]0", "4"]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "72"}], "-", 
                 RowBox[{"288", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"287", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"48", " ", "\[Kappa]0"}], "-", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                    SuperscriptBox["\[Kappa]0", "4"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                SuperscriptBox["m", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "4"], " ", 
                "\[Kappa]S2"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"\[Kappa]0", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"12", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", "\[Kappa]S2"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Kappa]0", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Kappa]S2"}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"144", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Kappa]0", "6"], " ", "\[Kappa]S2"}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"40", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"54", " ", "\[Kappa]0", " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"40", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Kappa]0", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"106", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Kappa]0", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"175", "+", 
                    RowBox[{"136", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Kappa]0", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"286", "+", 
                    RowBox[{"353", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"384", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "225"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"277", "-", 
                    RowBox[{"414", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"462", " ", "\[Kappa]S2"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Kappa]0", "8"], " ", "\[Kappa]S2"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "7"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"20", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Kappa]0", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"58", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", "\[Kappa]0", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "75"}], "+", 
                    RowBox[{"154", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["\[Kappa]0", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "83"}], "+", 
                    RowBox[{"162", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4071"}], "+", 
                    RowBox[{"6878", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]0", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5445"}], "+", 
                    RowBox[{"11054", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"Slm", "[", 
              FractionBox["\[Pi]", "2"], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
                   "\[Kappa]S2"}], "-", 
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "m", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"24", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                    RowBox[{"12", " ", "\[Kappa]S2"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "52"}], " ", 
                    SuperscriptBox["\[Kappa]0", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]0", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"32", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"58", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                    RowBox[{"54", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"58", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"147", "+", 
                    RowBox[{"209", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "133"}], "+", 
                    RowBox[{"324", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "643"}], "+", 
                    RowBox[{"2064", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["Slm", "\[Prime]",
                  MultilineFunction->None], "[", 
                 FractionBox["\[Pi]", "2"], "]"}]}], "-", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[Kappa]0", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"24", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                  RowBox[{"12", " ", "\[Kappa]S2"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Kappa]0", "2"], " ", "\[Kappa]S2"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["Slm", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]0"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
          RowBox[{"Slm", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}], 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Kappa]0"}], "-", 
            SuperscriptBox["\[Kappa]0", "2"]}]]}]]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "159"}], "-", 
                 RowBox[{"636", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"714", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"156", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                 RowBox[{"49", " ", 
                  SuperscriptBox["\[Kappa]0", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "-", 
              RowBox[{"60", " ", "\[Kappa]0"}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["\[Kappa]0", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Kappa]0", "3"]}], "+", 
              SuperscriptBox["\[Kappa]0", "4"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["Slm", "\[Prime]",
              MultilineFunction->None], "[", 
             FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
               "\[Kappa]S2"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"33", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"11", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"16", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"148", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "573"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"853", "-", 
                    RowBox[{"2000", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"224", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"1272", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["\[Kappa]0", "8"], " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"24", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "191"}], "+", 
                    RowBox[{"424", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]0", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "509"}], "+", 
                    RowBox[{"936", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1139"}], "+", 
                    RowBox[{"2496", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13287"}], "+", 
                    RowBox[{"28328", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14113"}], "+", 
                    RowBox[{"31232", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"12", " ", "\[Kappa]0"}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Kappa]0", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], "+", "m"}], 
                   ")"}], " ", "\[Kappa]S2"}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", "\[ImaginaryI]"}], "+", "m"}], ")"}], 
                    " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"12", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "20"}], " ", "\[ImaginaryI]"}], "+", "m"}], 
                    ")"}], " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"52", " ", "\[ImaginaryI]"}], "+", "m"}], ")"}], 
                    " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136"}], " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"5", " ", "m"}]}], ")"}], " ", "\[Kappa]S2"}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
               "\[Kappa]S2", " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Kappa]0"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "3"], " ", 
         RowBox[{"Slm", "[", 
          FractionBox["\[Pi]", "2"], "]"}]}], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "\[Kappa]0"}], "-", 
           SuperscriptBox["\[Kappa]0", "2"]}]]}]], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Kappa]0"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"156", " ", "\[Kappa]S2"}], "-", 
              RowBox[{
              "9", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"3", " ", "m"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]0", "3"], " ", "\[Kappa]S2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"36", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "m"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "+", 
              RowBox[{"12", " ", "\[Kappa]0", " ", 
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"52", " ", "\[Kappa]S2"}], "-", 
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Kappa]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"96", "-", 
                 RowBox[{"340", " ", "\[Kappa]S2"}], "-", 
                 RowBox[{
                 "15", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"12", " ", "\[Kappa]0"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Kappa]0", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", "\[Kappa]S2",
             " ", 
            RowBox[{
             SuperscriptBox["Slm", "\[Prime]",
              MultilineFunction->None], "[", 
             FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]0"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "3"], " ", 
          "\[Kappa]S2", " ", 
          RowBox[{"Slm", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}], 
         RowBox[{"16", " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Kappa]0"}], "-", 
            SuperscriptBox["\[Kappa]0", "2"]}]]}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7564467368433647`*^9, 3.756446738079248*^9}, 
   3.7564468267474737`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<", "5"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"minus2t", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"minus2tCoefficients", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", 
          RowBox[{"1", ";;", "3"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"q", " ", "\[Chi]"}], ",", 
         RowBox[{
          RowBox[{"q", "^", "2"}], " ", 
          RowBox[{"\[Chi]", "^", "2"}]}]}], "}"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "3"],
       SeriesData[$CellContext`q, 0, {}, 3, 3, 1],
       Editable->False]}]}]}], "]"}], ";"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{
   SubscriptBox["", 
    RowBox[{"+", "2"}]], 
   SubscriptBox[
    SuperscriptBox["t", 
     RowBox[{"(", "j", ")"}]], "i"]}]]],
 " and ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["", 
    RowBox[{"+", "2"}]], 
   SubscriptBox["t", "i"]}]]]
}], "Subsection",
 CellChangeTimes->{{3.756446752695829*^9, 3.7564467926251287`*^9}, {
  3.756617220918426*^9, 3.75661722804006*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     RowBox[{"(*", " "}], 
     RowBox[{"+", "2"}]], 
    SubscriptBox[
     SuperscriptBox["t", 
      RowBox[{"(", "j", ")"}]], "i"]}], "=", 
   RowBox[{"plus2tCoefficients", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"i", "+", "1"}], ",", 
      RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7563528401699624`*^9, 3.756352931853275*^9}, {
  3.756446606733225*^9, 3.756446615084908*^9}, {3.756446803057653*^9, 
  3.7564468068554068`*^9}, {3.756616969367279*^9, 3.756616971222232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     RowBox[{"(*", " "}], 
     RowBox[{"+", "2"}]], 
    SubscriptBox["t", "i"]}], " ", "=", 
   RowBox[{"plus2t", "[", "i", "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.75661721176785*^9, 3.756617215647366*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plus2tCoefficients", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"128", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "-", 
                 RowBox[{"36", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]0", "4"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}]}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}]]}], ")"}]}]}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"]}], "-", 
                RowBox[{"128", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"18", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "-", 
                   RowBox[{"54", " ", "\[Kappa]0"}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"72", "+", 
                   RowBox[{"432", " ", "\[Kappa]0"}], "+", 
                   RowBox[{"861", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                   RowBox[{"564", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                   RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]0", "4"]}], "-", 
                   RowBox[{"68", " ", 
                    SuperscriptBox["\[Kappa]0", "5"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]0", "6"]}]}], ")"}]}]}], ")"}], 
              " ", 
              RowBox[{"Slm", "[", 
               FractionBox["\[Pi]", "2"], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"14", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"18", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"54", "+", 
                    RowBox[{"324", " ", "\[Kappa]0"}], "+", 
                    RowBox[{"609", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                    RowBox[{"276", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                    RowBox[{"152", " ", 
                    SuperscriptBox["\[Kappa]0", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]0", "5"]}], "+", 
                    SuperscriptBox["\[Kappa]0", "6"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["Slm", "\[Prime]",
                   MultilineFunction->None], "[", 
                  FractionBox["\[Pi]", "2"], "]"}]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"36", " ", "\[Kappa]0"}], "+", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{
                  SuperscriptBox["Slm", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "\[Kappa]0"}], "-", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "5"], " ", 
              "\[Kappa]S2"}], "+", 
             RowBox[{"8", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{"36", "-", 
                   RowBox[{"84", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"45", "-", 
                   RowBox[{"80", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                RowBox[{"21", " ", "\[Kappa]S2"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2048", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"27", "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                RowBox[{"18", " ", "\[Kappa]S2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                RowBox[{"36", " ", "\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"64", " ", "\[ImaginaryI]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"1944", " ", "\[Kappa]0"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2889", "-", 
                   RowBox[{"368", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"126", "-", 
                   RowBox[{"320", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7398", "-", 
                   RowBox[{"288", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5769", "-", 
                   RowBox[{"48", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Kappa]0", "8"], " ", "\[Kappa]S2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]0", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "369"}], "+", 
                   RowBox[{"112", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "909"}], "+", 
                   RowBox[{"672", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                 SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"84", "-", 
                   RowBox[{"192", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Kappa]0", "6"], " ", "\[Kappa]S2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Kappa]0", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "117"}], "+", 
                   RowBox[{"56", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"60", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"18", " ", "\[Kappa]0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"60", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]0", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "291"}], "+", 
                   RowBox[{"412", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Kappa]0", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1401"}], "+", 
                   RowBox[{"2212", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "4"], " ", 
                 "\[Kappa]S2"}], "+", 
                RowBox[{"128", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                   RowBox[{"18", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], 
                   "-", 
                   RowBox[{"36", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "39"}], "+", 
                   RowBox[{"108", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"12", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"36", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"64", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"8", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]0", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"54", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["\[Kappa]0", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"15", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"56", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "177"}], "+", 
                    RowBox[{"88", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61"}], "+", 
                    RowBox[{"150", " ", "\[Kappa]S2"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["Slm", "\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox["\[Pi]", "2"], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
                 "\[Kappa]S2"}], "-", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"24", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"12", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"54", " ", 
                    SuperscriptBox["\[Kappa]0", "3"]}], "-", 
                   RowBox[{"18", " ", "\[Kappa]S2"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], 
                   "-", 
                   RowBox[{"36", " ", "\[Kappa]0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]0", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{
               SuperscriptBox["Slm", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1024", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"6", " ", "\[Kappa]0"}], "+", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["Slm", "\[Prime]",
              MultilineFunction->None], "[", 
             FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "\[Kappa]0"}], "-", 
           SuperscriptBox["\[Kappa]0", "2"]}]]}]], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", "\[Kappa]0"}], "+", 
               SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"64", " ", "\[Kappa]0"}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                  SuperscriptBox["\[Kappa]0", "2"]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "-", 
                  RowBox[{"30", " ", "\[Kappa]0"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"Slm", "[", 
              FractionBox["\[Pi]", "2"], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "48"}], " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"]}], "+", 
                  RowBox[{"m", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                    SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["Slm", "\[Prime]",
                  MultilineFunction->None], "[", 
                 FractionBox["\[Pi]", "2"], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"12", " ", "\[Kappa]0"}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["Slm", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1536", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"6", " ", "\[Kappa]0"}], "+", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Kappa]0"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}], " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", "\[Kappa]0"}], "+", 
               SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "4"], " ", 
            "\[Kappa]S2", " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"]], "-", 
          RowBox[{"128", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"45", "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Kappa]0", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Kappa]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"201", "-", 
                RowBox[{"72", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
             RowBox[{"18", " ", "\[Kappa]S2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
             RowBox[{"36", " ", "\[Kappa]0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Slm", "\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", "\[Kappa]0"}], "+", 
               SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"39", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"11", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"12", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"13", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"67", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Slm", "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
               "\[Kappa]S2", " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], "2"]}], 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Kappa]0"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "\[Kappa]0"}], "-", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"153", "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1608", "-", 
                    RowBox[{"1476", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{"\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"918", "-", 
                    RowBox[{"864", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"102", "-", 
                    RowBox[{"256", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                 RowBox[{"144", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["\[Kappa]0", "6"], " ", "\[Kappa]S2"}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"6", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "861"}], "+", 
                    RowBox[{"880", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Slm", "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                 RowBox[{"6", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], "-", 
          RowBox[{"768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"6", " ", "\[Kappa]0"}], "+", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Kappa]0"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Slm", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]0"}], ")"}], "2"], " ", 
          RowBox[{"Slm", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Kappa]0"}], "-", 
            SuperscriptBox["\[Kappa]0", "2"]}]]}]]}], ",", 
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "\[Kappa]0"}], "-", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"6", " ", "\[Kappa]0"}], "+", 
                   SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "-", 
                  RowBox[{"60", " ", "\[Kappa]0"}], "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[Kappa]0", "2"]}], "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["\[Kappa]0", "3"]}], "+", 
                  SuperscriptBox["\[Kappa]0", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Slm", "[", 
              FractionBox["\[Pi]", "2"], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "-", 
               RowBox[{"60", " ", "\[Kappa]0"}], "-", 
               RowBox[{"58", " ", 
                SuperscriptBox["\[Kappa]0", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Kappa]0", "3"]}], "+", 
               SuperscriptBox["\[Kappa]0", "4"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["Slm", "\[Prime]",
               MultilineFunction->None], "[", 
              FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "\[Kappa]0"}], "-", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "3"], " ", 
           "\[Kappa]S2", " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"6", " ", "\[Kappa]0"}], "+", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
           "\[Kappa]S2", " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Kappa]0", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Kappa]0", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"339", "-", 
                RowBox[{"1456", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
             RowBox[{"432", " ", "\[Kappa]S2"}], "+", 
             RowBox[{"54", " ", "\[Kappa]0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"48", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Kappa]0", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"63", "+", 
                RowBox[{"80", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Kappa]0", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"160", " ", "\[Kappa]S2"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Kappa]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"59", "+", 
                RowBox[{"1600", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Slm", "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"33", "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Kappa]0", "3"]}], "+", 
             RowBox[{"\[Kappa]0", " ", 
              RowBox[{"(", 
               RowBox[{"132", "-", 
                RowBox[{"144", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
             RowBox[{"36", " ", "\[Kappa]S2"}], "+", 
             RowBox[{
              SuperscriptBox["\[Kappa]0", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Kappa]0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Slm", "\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox["\[Pi]", "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}]}], 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", "\[Kappa]0"}], "+", 
               SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]0", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", 
                    RowBox[{"16", " ", "\[Kappa]S2"}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", "\[Kappa]0", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Kappa]S2"}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]0", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "\[Kappa]S2"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Slm", "[", 
                FractionBox["\[Pi]", "2"], "]"}]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"12", " ", "\[Kappa]0"}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Kappa]0", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", 
               "\[Kappa]S2", " ", 
               RowBox[{
                SuperscriptBox["Slm", "\[Prime]",
                 MultilineFunction->None], "[", 
                FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"6", " ", "\[Kappa]0"}], "+", 
              SuperscriptBox["\[Kappa]0", "2"]}], ")"}], "2"], " ", 
           "\[Kappa]S2", " ", 
           RowBox[{
            SuperscriptBox["Slm", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Kappa]0"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Kappa]0", "2"]}]}], ")"}], " ", 
          RowBox[{"Slm", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}], 
         SqrtBox[
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "\[Kappa]0"}], "-", 
           SuperscriptBox["\[Kappa]0", "2"]}]]]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", "\[Kappa]0"}], "-", 
             SuperscriptBox["\[Kappa]0", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Kappa]0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"60", " ", "\[Kappa]S2"}], "+", 
              RowBox[{
              "9", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "m"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]0", "3"], " ", "\[Kappa]S2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "m"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]0", "4"], " ", "\[Kappa]S2"}], "+", 
              RowBox[{"12", " ", "\[Kappa]0", " ", 
               RowBox[{"(", 
                RowBox[{"16", "-", 
                 RowBox[{"20", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Kappa]0", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"96", "-", 
                 RowBox[{"116", " ", "\[Kappa]S2"}], "+", 
                 RowBox[{
                 "15", " ", "\[ImaginaryI]", " ", "m", " ", "\[Kappa]S2"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Slm", "[", 
             FractionBox["\[Pi]", "2"], "]"}]}], "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"12", " ", "\[Kappa]0"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Kappa]0", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Kappa]0", "3"]}]}], ")"}], " ", "\[Kappa]S2",
             " ", 
            RowBox[{
             SuperscriptBox["Slm", "\[Prime]",
              MultilineFunction->None], "[", 
             FractionBox["\[Pi]", "2"], "]"}]}]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Kappa]0"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Kappa]0"}]}], ")"}], " ", "\[Kappa]S2", " ", 
          RowBox[{"Slm", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}], 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[Kappa]0"}], "-", 
            SuperscriptBox["\[Kappa]0", "2"]}]]}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756446815240864*^9, 3.756446821724105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<", "5"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"plus2t", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"plus2tCoefficients", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", 
          RowBox[{"1", ";;", "3"}]}], "]"}], "]"}], " ", ".", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"q", " ", "\[Chi]"}], ",", 
         RowBox[{
          RowBox[{"q", "^", "2"}], " ", 
          RowBox[{"\[Chi]", "^", "2"}]}]}], "}"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "q", "]"}], "3"],
       SeriesData[$CellContext`q, 0, {}, 3, 3, 1],
       Editable->False]}]}]}], "]"}], ";"}]], "Input"]
}, Closed]]
},
WindowSize->{1128, 859},
WindowMargins->{{Automatic, 145}, {Automatic, 132}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1162, 26, 75, "Input"],
Cell[CellGroupData[{
Cell[1744, 50, 561, 18, 46, "Subsection"],
Cell[2308, 70, 560, 17, 34, "Input"],
Cell[2871, 89, 288, 9, 34, "Input"],
Cell[3162, 100, 59871, 1413, 1891, "Input"],
Cell[63036, 1515, 850, 26, 35, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[63923, 1546, 418, 16, 38, "Subsection"],
Cell[64344, 1564, 602, 17, 34, "Input"],
Cell[64949, 1583, 287, 9, 34, "Input"],
Cell[65239, 1594, 51209, 1229, 1579, "Input"],
Cell[116451, 2825, 848, 26, 35, "Input"]
}, Closed]]
}
]
*)



==> anc/Solution_in_appendix_B.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     62615,       1620]
NotebookOptionsPosition[     62015,       1594]
NotebookOutlinePosition[     62370,       1610]
CellTagsIndexPosition[     62327,       1607]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "This", " ", "file", " ", "is", " ", "a", " ", "collection", " ", "of", 
    " ", "the", " ", "solutions", " ", "defined", " ", "in", " ", "appendix", 
    " ", "B", " ", "\[IndentingNewLine]", " ", "Note", " ", "that", " ", 
    "r"}], "=", 
   SubscriptBox["r", "0"]}], " ", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.75635328865019*^9, 3.756353310924562*^9}, {
  3.7564695325302258`*^9, 3.756469583653932*^9}, {3.75661869421224*^9, 
  3.756618714194151*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"N", "=", "2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.756353327340633*^9, 3.7563533366323423`*^9}, {
  3.756469549976356*^9, 3.756469552550989*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X1", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", "a4", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "3"], " ", 
         RowBox[{"R2", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"A", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a4", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "a4", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"6", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a3", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"4", " ", "a4", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               SuperscriptBox[
                RowBox[{"V", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"V", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"7", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a2", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", "a4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "a4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R2", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"a4", " ", 
               RowBox[{
                SuperscriptBox["B", 
                 TagBox[
                  RowBox[{"(", "3", ")"}],
                  Derivative],
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "a4", " ", 
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"V", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"V", "[", "r", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"R2", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"V", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"3", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a3"}], " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "a4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"R2", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a2", " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "-", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a4", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"3", " ", "a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"4", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"R2", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a1"}], " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"X2", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", "a4", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "3"], " ", 
         RowBox[{"R1", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"A", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a4", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "a4", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"6", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a3", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"4", " ", "a4", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               SuperscriptBox[
                RowBox[{"V", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"V", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"7", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"B", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a2", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", "a4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "a4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R1", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"a4", " ", 
               RowBox[{
                SuperscriptBox["B", 
                 TagBox[
                  RowBox[{"(", "3", ")"}],
                  Derivative],
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "a4", " ", 
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"V", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"V", "[", "r", "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"R1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"V", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"3", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a3"}], " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "+", 
                 RowBox[{"2", " ", "a4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "a3", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", "a4", " ", 
                    RowBox[{
                    SuperscriptBox["B", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"R1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a2", " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "-", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a4", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"3", " ", "a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"4", " ", "a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"R1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a1"}], " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a4", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"\[Beta]0", "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "a4", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a4", " ", 
            RowBox[{"V", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", "a3", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"8", " ", "a4", " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"6", " ", "a4", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", 
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"6", " ", "a4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "a4", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ",", 
    RowBox[{"\[Beta]1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"a3", " ", 
        RowBox[{"A", "[", "r", "]"}], " ", 
        RowBox[{"B", "[", "r", "]"}]}], "+", 
       RowBox[{"4", " ", "a4", " ", 
        RowBox[{"B", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", "a4", " ", 
        RowBox[{"A", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"A", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"B", "[", "r", "]"}], "2"]}]]}], ",", 
    RowBox[{"\[Beta]2", "\[Rule]", 
     FractionBox["a4", 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"B", "[", "r", "]"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.74926435230556*^9, 3.749264618725541*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"N", "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7563533541179047`*^9, 3.756353416877327*^9}, {
   3.7563534734245396`*^9, 3.7563535429303284`*^9}, 3.7563535840728626`*^9, {
   3.756469553918837*^9, 3.7564695547910757`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X1", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "a3", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "2"], " ", 
         RowBox[{"R2", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "a3", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a3", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "a3", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R2", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a3", " ", 
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"V", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"V", "[", "r", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"R2", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a2"}], " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "+", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"3", " ", "a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"R2", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a1", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"X2", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "a3", " ", 
         SuperscriptBox[
          RowBox[{"B", "[", "r", "]"}], "2"], " ", 
         RowBox[{"R1", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "a3", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a3", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "a3", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["B", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R1", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a3", " ", 
               RowBox[{
                SuperscriptBox["B", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "a3", " ", 
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"V", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"V", "[", "r", "]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["B", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"R1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a2"}], " ", 
                  RowBox[{"V", "[", "r", "]"}]}], "+", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["V", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"B", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"3", " ", "a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"R1", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"a1", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"a2", " ", 
                  RowBox[{
                   SuperscriptBox["A", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"a3", " ", 
                  RowBox[{
                   SuperscriptBox["A", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"\[Beta]0", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"a2", " ", 
        RowBox[{"A", "[", "r", "]"}], " ", 
        RowBox[{"B", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", "a3", " ", 
        RowBox[{"B", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", "a3", " ", 
        RowBox[{"A", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["B", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"A", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"B", "[", "r", "]"}], "2"]}]]}], ",", 
    RowBox[{"\[Beta]1", "\[Rule]", 
     FractionBox["a3", 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"B", "[", "r", "]"}]}]]}], ",", 
    RowBox[{"\[Beta]2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.749268145570369*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"N", "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.756353594975075*^9, 3.7563536020893145`*^9}, {
  3.7564695556468687`*^9, 3.756469555983283*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X1", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a2", " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"R2", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R2", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R2", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R2", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R2", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"X2", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a2", " ", 
         RowBox[{"B", "[", "r", "]"}], " ", 
         RowBox[{"R1", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"A", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a2", " ", 
            RowBox[{
             SuperscriptBox["B", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "a0"}], " ", 
               RowBox[{"R1", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{
                SuperscriptBox["R1", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"A", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a2", " ", 
            RowBox[{"B", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["A", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["R1", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            RowBox[{"R1", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a2", " ", 
               RowBox[{"V", "[", "r", "]"}]}], "+", 
              RowBox[{"a1", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"a2", " ", 
               RowBox[{"B", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["A", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"A", "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"B", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"R2", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"R1", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["R2", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"\[Beta]0", "\[Rule]", 
     FractionBox["a2", 
      RowBox[{
       RowBox[{"A", "[", "r", "]"}], " ", 
       RowBox[{"B", "[", "r", "]"}]}]]}], ",", 
    RowBox[{"\[Beta]1", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Beta]2", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.74926817438884*^9}]
}, Closed]]
},
WindowSize->{839, 794},
WindowMargins->{{365, Automatic}, {Automatic, 29}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 542, 11, 75, "Input"],
Cell[CellGroupData[{
Cell[1124, 35, 201, 4, 32, "Input"],
Cell[1328, 41, 37904, 939, 989, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[39269, 985, 282, 5, 26, "Input"],
Cell[39554, 992, 15688, 409, 532, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[55279, 1406, 203, 4, 26, "Input"],
Cell[55485, 1412, 6514, 179, 213, "Output"]
}, Closed]]
}
]
*)


